Strategic Disclosure and the Design of Attention

An institution that cannot compel disclosure can still allocate exposure. We study two opposed advocates who select verifiable observations and a receiver who averages the selected record without correcting for selection. The institution commits exposure before the state and evidence are known; each withheld item's assigned weight expires. With commonly known pools and strictly opposed monotone preferences, all finite-game Nash equilibria produce one action and common cutoff. In large pools with a vanishing anchor, directional tail moments determine the implementing exposure share. Under common evidence laws, equal exposure implements every state. The institutional restriction matters: full within-camp reallocation induces extreme selection and, on a fixed support, eliminates state responsiveness. In a finite-state common-law benchmark, small reallocation separates disclosure cutoffs and changes implementing shares according to favorable-tail frequencies. Variation in these frequencies across states creates a positive local welfare cost even after exposure is optimized. Ex ante results bound the cost of commitment and identify information sufficient for limiting implementation. Separately, under linear payoffs, uniform item weights and continuous evidence laws on a compact state space, all Bayesian equilibria converge to the baseline outcome when advocates observe only their own samples and learn the state. Finite-pool results characterize a precision cost under common laws, balanced exposure, uniform weights and equal limiting camp sizes, and first corrections to exact risk-minimizing shares under additional regularity.

==> anc/README.txt <==
ANCILLARY NUMERICAL CODE
Strategic Disclosure and the Design of Attention — Qian Cao and Yifei Sun
September 2026 replacement

Keep the replication/source/anc/ and replication/verification/ layout.
From the replication directory, run the scripts described in
source/anc/README.txt. Requirements: Python 3, NumPy, ReportLab.
No external data or network service is required.

The nested layout preserves the original scripts and output paths unchanged.
Saved JSON/CSV outputs provide reference results. These computations support
the paper's examples; they are not substitutes for the analytical proofs.


==> anc/replication/source/anc/README.txt <==
REPLICATION FILES

generate_finite_pool_policy_validation.py
Computes the exact finite-pool risk minimizer in the two-point benchmark by
enumerating the double-binomial distribution and produces Figure 1. The plotted
exact values contain no simulation error.

generate_smooth_finite_pool_validation.py
Computes the smooth-distribution validation reported in the Online Appendix
using exact rational polynomial tail moments and common-random-number
Monte Carlo calculations. The population derivative is evaluated analytically.

Requirements
Python 3 with NumPy and ReportLab.

Run each script from its containing directory. Each script writes its PDF
figure to that directory.

ADDITIONS IN THE SEPTEMBER 18 REVISION

verify_partial_reallocation.py
Uses exact Beta(1,2) and Beta(2,1) tail means, global grid bracketing, golden-
section refinement, and root bisection to reproduce the partial-reallocation
table and check its local coefficients. Requires NumPy only.

verify_reallocation_finite.py
Exhaustively checks 60 finite disclosure games with nonuniform item weights,
including both transferability endpoints. Requires NumPy only.

check_partial_stationary.py
Independently checks the table's camp optimizations using all real stationary
roots and endpoints of the exact polynomial tail objectives. Run after
verify_partial_reallocation.py. Requires NumPy only.

verify_revision_numbers.py
Reproduces the solved two-state design numbers and the finite-pool risk
reductions by deterministic calculation. Requires NumPy and ReportLab.

These verification scripts write JSON/CSV results in the version's verification
directory (two levels above anc/). Numerical agreement checks the examples and
algebra, and is not a proof of the propositions. Code was developed with
OpenAI Codex (GPT-6, September 2026); the manuscript includes an AI-use
declaration.


==> anc/replication/source/anc/check_partial_stationary.py <==
"""Independent stationary-point check of all camp optima in the new table.

For the beta examples, differentiating the tail residual after a square-root
change of variable gives a quadratic or quartic polynomial. Enumerating its
real roots and both endpoints independently checks the grid-based optimizer.
"""
from pathlib import Path
import json
import numpy as np
from numpy.polynomial import Polynomial as P
from verify_partial_reallocation import outcome, tail_residual


def analytic_up(a,tau,state):
    if state=='L':
        numerator=P([tau*(1-a),-2*tau/3,(1-tau)*(1-a),-2*(1-tau)/3])
        derivative=numerator.deriv()
        value=lambda x:numerator(x)
    else:
        numerator=P([1,0,-(1-tau)])*P([2/3-a,2/3-a,2/3])
        derivative=numerator.deriv()*P([1,1])-numerator
        value=lambda x:numerator(x)/(1+x)
    points=[0.,1.]
    for root in derivative.roots():
        if abs(root.imag)<1e-9 and -1e-10<=root.real<=1+1e-10:
            points.append(float(np.clip(root.real,0,1)))
    return max(float(value(x)) for x in points)


def run():
    base=Path(__file__).resolve().parents[2]
    rows=json.loads((base/'verification/partial_reallocation_results.json').read_text())['rows']
    checks=[]
    for row in rows:
        for state in ('L','H'):
            for r in (0.5,row['r_ex_ante'],row['r_L'],row['r_H']):
                a=outcome(r,row['tau'],state)['action']
                u,_=tail_residual(a,row['tau'],state,'up')
                d,_=tail_residual(a,row['tau'],state,'down')
                reflected='H' if state=='L' else 'L'
                error=max(abs(u-analytic_up(a,row['tau'],state)),abs(d+analytic_up(1-a,row['tau'],reflected)))
                assert error<2e-12
                checks.append(error)
    result={'camp_optimization_pairs_checked':len(checks),'maximum_residual_value_error':max(checks),
            'method':'All real stationary roots plus endpoints of exact quadratic/quartic derivative polynomials.'}
    (base/'verification/partial_stationary_check.json').write_text(json.dumps(result,indent=2)+'\n')
    print(result)


if __name__=='__main__':run()


==> anc/replication/source/anc/generate_finite_pool_policy_validation.py <==
#!/usr/bin/env python3
"""Generate the exact finite-pool policy validation figure.

The calculation uses the paper's two-point benchmark. With n/2 items in
each camp, the upward favorable count is Bin(n/2, 1/5) and the downward
favorable count is Bin(n/2, 4/5). The finite equilibrium cutoff is evaluated
for every count pair, so the plotted risk minimizer contains no simulation
error.
"""

from __future__ import annotations

import math
from pathlib import Path

import numpy as np
from reportlab.lib.colors import HexColor
from reportlab.lib.units import inch
from reportlab.pdfgen import canvas


THETA = 5.0
ANCHOR = 5.0
NS = np.array([10, 20, 40, 80, 160, 320, 640], dtype=int)


def binomial_probabilities(m: int, probability: float) -> np.ndarray:
    logs = np.array(
        [
            math.lgamma(m + 1)
            - math.lgamma(k + 1)
            - math.lgamma(m - k + 1)
            + k * math.log(probability)
            + (m - k) * math.log1p(-probability)
            for k in range(m + 1)
        ]
    )
    probabilities = np.exp(logs - logs.max())
    return probabilities / probabilities.sum()


def exact_risk_function(n: int):
    m = n // 2
    upward_share = np.arange(m + 1, dtype=float)[:, None] / m
    downward_share = np.arange(m + 1, dtype=float)[None, :] / m
    joint_probability = (
        binomial_probabilities(m, 1 / 5)[:, None]
        * binomial_probabilities(m, 4 / 5)[None, :]
    )
    eta = n ** -2

    def risk(attention: float) -> float:
        cutoff = (
            eta * ANCHOR
            + 9 * attention * upward_share
            + 4 * (1 - attention) * downward_share
        ) / (
            eta
            + attention * upward_share
            + (1 - attention) * downward_share
        )
        return float(np.sum(joint_probability * (cutoff - THETA) ** 2))

    return risk


def golden_section_minimum(function, lower: float, upper: float):
    golden = (math.sqrt(5) - 1) / 2
    left = upper - golden * (upper - lower)
    right = lower + golden * (upper - lower)
    f_left = function(left)
    f_right = function(right)
    while upper - lower > 1e-12:
        if f_left < f_right:
            upper, right, f_right = right, left, f_left
            left = upper - golden * (upper - lower)
            f_left = function(left)
        else:
            lower, left, f_left = left, right, f_right
            right = lower + golden * (upper - lower)
            f_right = function(right)
    minimizer = (lower + upper) / 2
    return minimizer, function(minimizer)


def exact_risk_minimum(n: int):
    """Search the full policy interval, then refine the best grid bracket."""
    risk = exact_risk_function(n)
    grid = np.linspace(0.0, 1.0, 101)
    grid_risk = np.array([risk(float(attention)) for attention in grid])
    best = int(grid_risk.argmin())
    if best == 0 or best == len(grid) - 1:
        attention = float(grid[best])
        return attention, float(grid_risk[best])
    return golden_section_minimum(risk, float(grid[best - 1]), float(grid[best + 1]))


def map_value(value, source_min, source_max, target_min, target_max):
    return target_min + (value - source_min) * (target_max - target_min) / (
        source_max - source_min
    )


def draw_panel(
    pdf,
    bounds,
    x_values,
    series,
    y_limits,
    y_ticks,
    y_label,
    panel_label,
):
    x0, y0, width, height = bounds
    x_logs = np.log2(x_values)
    xmin, xmax = x_logs.min(), x_logs.max()
    ymin, ymax = y_limits

    pdf.setStrokeColor(HexColor("#D9DEE7"))
    pdf.setLineWidth(0.45)
    for tick in y_ticks:
        y = map_value(tick, ymin, ymax, y0, y0 + height)
        pdf.line(x0, y, x0 + width, y)

    pdf.setStrokeColor(HexColor("#20242C"))
    pdf.setLineWidth(0.8)
    pdf.line(x0, y0, x0, y0 + height)
    pdf.line(x0, y0, x0 + width, y0)

    pdf.setFillColor(HexColor("#20242C"))
    pdf.setFont("Times-Roman", 7.2)
    for n, x_log in zip(x_values, x_logs):
        x = map_value(x_log, xmin, xmax, x0, x0 + width)
        pdf.line(x, y0, x, y0 - 2.5)
        pdf.drawCentredString(x, y0 - 11.5, str(int(n)))
    for tick in y_ticks:
        y = map_value(tick, ymin, ymax, y0, y0 + height)
        pdf.line(x0 - 2.5, y, x0, y)
        label = f"{tick:.3f}" if abs(tick) < 2 else f"{tick:g}"
        pdf.drawRightString(x0 - 5, y - 2.5, label)

    pdf.setFont("Times-Roman", 8)
    pdf.drawCentredString(x0 + width / 2, y0 - 24, "total pool size n")
    pdf.saveState()
    pdf.translate(x0 - 33, y0 + height / 2)
    pdf.rotate(90)
    pdf.drawCentredString(0, 0, y_label)
    pdf.restoreState()
    pdf.setFont("Times-Bold", 9)
    pdf.drawString(x0 - 29, y0 + height + 8, panel_label)

    for values, color, dash, marker in series:
        pdf.setStrokeColor(color)
        pdf.setFillColor(color)
        pdf.setLineWidth(1.5)
        pdf.setDash(dash)
        points = []
        for x_log, value in zip(x_logs, values):
            x = map_value(x_log, xmin, xmax, x0, x0 + width)
            y = map_value(value, ymin, ymax, y0, y0 + height)
            points.append((x, y))
        path = pdf.beginPath()
        path.moveTo(*points[0])
        for point in points[1:]:
            path.lineTo(*point)
        pdf.drawPath(path)
        if marker:
            pdf.setDash([])
            for x, y in points:
                pdf.circle(x, y, 2.05, stroke=1, fill=1)
    pdf.setDash([])


def draw_legend(pdf, items, x, y):
    cursor = x
    for label, color, dash, marker in items:
        pdf.setStrokeColor(color)
        pdf.setFillColor(color)
        pdf.setLineWidth(1.5)
        pdf.setDash(dash)
        pdf.line(cursor, y, cursor + 18, y)
        if marker:
            pdf.setDash([])
            pdf.circle(cursor + 9, y, 2.05, stroke=1, fill=1)
        pdf.setDash([])
        pdf.setFillColor(HexColor("#20242C"))
        pdf.setFont("Times-Roman", 7.4)
        pdf.drawString(cursor + 23, y - 2.5, label)
        cursor += 23 + pdf.stringWidth(label, "Times-Roman", 7.4) + 16


def main():
    exact = np.array([exact_risk_minimum(int(n))[0] for n in NS])
    second_order = 0.5 - 39 / (40 * NS)
    large_pool = np.full_like(exact, 0.5)
    scaled_exact = NS * (exact - 0.5)
    scaled_limit = np.full_like(exact, -39 / 40)

    output = Path(__file__).with_name("finite-pool-policy-validation.pdf")
    page_width, page_height = 7.0 * inch, 3.3 * inch
    pdf = canvas.Canvas(str(output), pagesize=(page_width, page_height))
    pdf.setTitle("Exact finite-pool policy validation")

    navy = HexColor("#173B63")
    orange = HexColor("#C46A1A")
    gray = HexColor("#6D7480")
    legend_items = [
        ("exact finite-pool optimum", navy, [], True),
        ("second-order approximation", orange, [5, 2.5], False),
        ("large-pool policy", gray, [1.5, 2.3], False),
    ]
    draw_legend(pdf, legend_items, 62, page_height - 19)

    draw_panel(
        pdf,
        (47, 42, 191, 146),
        NS,
        [
            (exact, navy, [], True),
            (second_order, orange, [5, 2.5], False),
            (large_pool, gray, [1.5, 2.3], False),
        ],
        (0.35, 0.505),
        [0.36, 0.40, 0.44, 0.48, 0.50],
        "upward attention share",
        "(a)",
    )
    draw_panel(
        pdf,
        (297, 42, 191, 146),
        NS,
        [
            (scaled_exact, navy, [], True),
            (scaled_limit, orange, [5, 2.5], False),
        ],
        (-1.40, -0.93),
        [-1.35, -1.20, -1.05, -0.975],
        "scaled displacement n(r_n - 1/2)",
        "(b)",
    )

    pdf.showPage()
    pdf.save()

    print("n,exact,second_order,scaled_exact")
    for n, exact_n, approx_n, scaled_n in zip(NS, exact, second_order, scaled_exact):
        print(f"{n},{exact_n:.10f},{approx_n:.10f},{scaled_n:.8f}")


if __name__ == "__main__":
    main()


==> anc/replication/source/anc/generate_smooth_finite_pool_validation.py <==
#!/usr/bin/env python3
"""Generate the smooth finite-pool policy validation figure.

Both camps draw from the same smooth beta mixture on [4, 9].  The mixture
has mean 5 and a density that is continuously differentiable and strictly
positive on the interior, so it satisfies the paper's maintained evidence
and second-order assumptions.  For each pool size, common random numbers are
used to solve the Monte Carlo first-order condition for finite-pool risk.
Pointwise 95% Monte Carlo intervals use the score's standard error and the
local risk curvature.
"""

from __future__ import annotations

import math
from pathlib import Path

import numpy as np
from fractions import Fraction as F
from reportlab.lib.colors import HexColor
from reportlab.lib.units import inch
from reportlab.pdfgen import canvas


THETA = 5.0
ANCHOR = 5.0
LOWER = 4.0
UPPER = 9.0
BETA_SHAPE = 40.0
HIGH_WEIGHT = 12.0 / 65.0
NS = np.array([20, 40, 80, 160, 320], dtype=int)
SIMULATIONS = np.array([300_000, 250_000, 180_000, 120_000, 80_000], dtype=int)
BASE_SEED = 20260820


def population_policy_correction():
    t, wh, wl = F(1, 5), F(12, 65), F(53, 65)
    # Upper probability and first two raw truncated Z moments.
    p = wh * (1-t**40) + wl * (1-t)**40
    z1 = wh * F(40, 41) * (1-t**41) + wl * (
        (1-t)**40 - F(40, 41)*(1-t)**41)
    z2 = wh * F(40, 42) * (1-t**42) + wl * (
        (1-t)**40 - F(80, 41)*(1-t)**41 + F(40, 42)*(1-t)**42)
    ez = wh * F(40, 41) + wl / 41
    ez2 = wh * F(40, 42) + wl * F(2, 41*42)
    assert ez == t
    u = 5*(z1-t*p)
    ell = 5*(t*(1-p)-(ez-z1))
    assert u == ell
    vu = 25*(z2-2*t*z1+t*t*p)-u*u
    vl = 25*(ez2-z2-2*t*(ez-z1)+t*t*(1-p))-ell*ell

    # At r=alpha1=alpha2=1/2: D=1/2, h=0, kappa=4u.
    sensitivity = 4*u
    bias = 2*(-u*(1-p)+ell*p)
    omega = (vu+vl)/2
    variance = 4*omega
    d_prime = 2*p-1
    omega_prime = 2*vu-2*vl-sensitivity*u*(1-p)+sensitivity*ell*p
    variance_derivative = 4*omega_prime-16*omega*d_prime
    displacement = -bias/sensitivity-variance_derivative/(2*sensitivity**2)
    return tuple(map(float, (displacement, sensitivity, variance, bias,
                             variance_derivative)))



def draw_mixture(rng: np.random.Generator, simulations: int, camp_size: int):
    """Draw the mean-five beta mixture, returning float32 values on [4, 9]."""
    high_component = rng.random((simulations, camp_size)) < HIGH_WEIGHT
    z = rng.beta(1.0, BETA_SHAPE, size=(simulations, camp_size)).astype(np.float32)
    high_count = int(high_component.sum())
    z[high_component] = rng.beta(BETA_SHAPE, 1.0, size=high_count).astype(np.float32)
    return LOWER + (UPPER - LOWER) * z


def action_and_score(
    upward_pool: np.ndarray,
    downward_pool: np.ndarray,
    attention: float,
    total_pool_size: int,
):
    """Compute sample equilibrium actions and derivatives of squared loss."""
    simulations = upward_pool.shape[0]
    eta = total_pool_size ** -2
    lo = np.full(simulations, LOWER)
    hi = np.full(simulations, UPPER)
    cutoff = np.full(simulations, THETA)

    # Safeguarded semismooth Newton iteration for the unique zero of H_n.
    for _ in range(24):
        upper_deviation = np.maximum(upward_pool - cutoff[:, None], 0.0)
        upward = upper_deviation.mean(axis=1, dtype=np.float64)
        del upper_deviation
        lower_deviation = np.maximum(cutoff[:, None] - downward_pool, 0.0)
        downward = lower_deviation.mean(axis=1, dtype=np.float64)
        del lower_deviation
        p_up = (upward_pool > cutoff[:, None]).mean(axis=1)
        p_down = (downward_pool < cutoff[:, None]).mean(axis=1)
        excess = (
            eta * (ANCHOR - cutoff)
            + attention * upward
            - (1.0 - attention) * downward
        )
        slope_mass = eta + attention * p_up + (1.0 - attention) * p_down
        positive = excess > 0.0
        lo = np.where(positive, cutoff, lo)
        hi = np.where(positive, hi, cutoff)
        newton = cutoff + excess / slope_mass
        cutoff = np.where((newton > lo) & (newton < hi), newton, (lo + hi) / 2.0)

    upper_deviation = np.maximum(upward_pool - cutoff[:, None], 0.0)
    upward = upper_deviation.mean(axis=1, dtype=np.float64)
    del upper_deviation
    lower_deviation = np.maximum(cutoff[:, None] - downward_pool, 0.0)
    downward = lower_deviation.mean(axis=1, dtype=np.float64)
    del lower_deviation
    p_up = (upward_pool > cutoff[:, None]).mean(axis=1)
    p_down = (downward_pool < cutoff[:, None]).mean(axis=1)
    slope_mass = eta + attention * p_up + (1.0 - attention) * p_down
    cutoff_derivative = (upward + downward) / slope_mass
    score = 2.0 * (cutoff - THETA) * cutoff_derivative
    risk = (cutoff - THETA) ** 2
    return cutoff, score, risk


def simulated_optimum(
    upward_pool: np.ndarray,
    downward_pool: np.ndarray,
    total_pool_size: int,
    displacement: float,
    limiting_sensitivity: float,
):
    """Solve the common-random-number Monte Carlo risk first-order condition."""
    cache = {}

    def evaluate(attention: float):
        key = round(float(attention), 12)
        if key not in cache:
            _, score, risk = action_and_score(
                upward_pool, downward_pool, float(attention), total_pool_size
            )
            cache[key] = (
                float(score.mean()),
                float(score.std(ddof=1) / math.sqrt(score.size)),
                float(risk.mean()),
            )
        return cache[key]

    approximation = 0.5 + displacement / total_pool_size
    score0, _, _ = evaluate(approximation)
    limiting_curvature = 2.0 * limiting_sensitivity**2
    first = float(np.clip(approximation - score0 / limiting_curvature, 0.35, 0.60))

    score1, _, _ = evaluate(first)
    width = 0.0025
    score_left = evaluate(first - width)[0]
    score_right = evaluate(first + width)[0]
    curvature1 = (score_right - score_left) / (2.0 * width)
    second = float(np.clip(first - score1 / curvature1, 0.35, 0.60))

    score2, score_se, risk = evaluate(second)
    score_left = evaluate(second - width)[0]
    score_right = evaluate(second + width)[0]
    curvature2 = (score_right - score_left) / (2.0 * width)
    optimum = float(np.clip(second - score2 / curvature2, 0.35, 0.60))
    optimum_se = score_se / curvature2
    assert curvature1 > 0.0 and curvature2 > 0.0
    return optimum, optimum_se, risk, curvature2


def map_value(value, source_min, source_max, target_min, target_max):
    return target_min + (value - source_min) * (target_max - target_min) / (
        source_max - source_min
    )


def draw_panel(
    pdf,
    bounds,
    x_values,
    series,
    y_limits,
    y_ticks,
    y_label,
    panel_label,
    intervals=None,
):
    x0, y0, width, height = bounds
    x_logs = np.log2(x_values)
    xmin, xmax = x_logs.min(), x_logs.max()
    ymin, ymax = y_limits

    pdf.setStrokeColor(HexColor("#D9DEE7"))
    pdf.setLineWidth(0.45)
    for tick in y_ticks:
        y = map_value(tick, ymin, ymax, y0, y0 + height)
        pdf.line(x0, y, x0 + width, y)

    pdf.setStrokeColor(HexColor("#20242C"))
    pdf.setLineWidth(0.8)
    pdf.line(x0, y0, x0, y0 + height)
    pdf.line(x0, y0, x0 + width, y0)

    pdf.setFillColor(HexColor("#20242C"))
    pdf.setFont("Times-Roman", 7.2)
    for n, x_log in zip(x_values, x_logs):
        x = map_value(x_log, xmin, xmax, x0, x0 + width)
        pdf.line(x, y0, x, y0 - 2.5)
        pdf.drawCentredString(x, y0 - 11.5, str(int(n)))
    for tick in y_ticks:
        y = map_value(tick, ymin, ymax, y0, y0 + height)
        pdf.line(x0 - 2.5, y, x0, y)
        pdf.drawRightString(x0 - 5, y - 2.5, f"{tick:.3f}")

    pdf.setFont("Times-Roman", 8)
    pdf.drawCentredString(x0 + width / 2, y0 - 24, "total pool size n")
    pdf.saveState()
    pdf.translate(x0 - 36, y0 + height / 2)
    pdf.rotate(90)
    pdf.drawCentredString(0, 0, y_label)
    pdf.restoreState()
    pdf.setFont("Times-Bold", 9)
    pdf.drawString(x0 - 31, y0 + height + 8, panel_label)

    if intervals is not None:
        lows, highs, color = intervals
        pdf.setStrokeColor(color)
        pdf.setLineWidth(0.8)
        for x_log, low, high in zip(x_logs, lows, highs):
            x = map_value(x_log, xmin, xmax, x0, x0 + width)
            y_low = map_value(low, ymin, ymax, y0, y0 + height)
            y_high = map_value(high, ymin, ymax, y0, y0 + height)
            pdf.line(x, y_low, x, y_high)
            pdf.line(x - 2.5, y_low, x + 2.5, y_low)
            pdf.line(x - 2.5, y_high, x + 2.5, y_high)

    for values, color, dash, marker in series:
        pdf.setStrokeColor(color)
        pdf.setFillColor(color)
        pdf.setLineWidth(1.5)
        pdf.setDash(dash)
        points = []
        for x_log, value in zip(x_logs, values):
            x = map_value(x_log, xmin, xmax, x0, x0 + width)
            y = map_value(value, ymin, ymax, y0, y0 + height)
            points.append((x, y))
        path = pdf.beginPath()
        path.moveTo(*points[0])
        for point in points[1:]:
            path.lineTo(*point)
        pdf.drawPath(path)
        if marker:
            pdf.setDash([])
            for x, y in points:
                pdf.circle(x, y, 2.05, stroke=1, fill=1)
    pdf.setDash([])


def draw_legend(pdf, items, x, y):
    cursor = x
    for label, color, dash, marker in items:
        pdf.setStrokeColor(color)
        pdf.setFillColor(color)
        pdf.setLineWidth(1.5)
        pdf.setDash(dash)
        pdf.line(cursor, y, cursor + 18, y)
        if marker:
            pdf.setDash([])
            pdf.circle(cursor + 9, y, 2.05, stroke=1, fill=1)
        pdf.setDash([])
        pdf.setFillColor(HexColor("#20242C"))
        pdf.setFont("Times-Roman", 7.4)
        pdf.drawString(cursor + 23, y - 2.5, label)
        cursor += 23 + pdf.stringWidth(label, "Times-Roman", 7.4) + 16


def main():
    displacement, sensitivity, variance, bias, variance_derivative = (
        population_policy_correction()
    )
    optima = []
    standard_errors = []
    risks = []
    curvatures = []

    for n, simulations in zip(NS, SIMULATIONS):
        rng = np.random.default_rng(BASE_SEED + int(n))
        camp_size = int(n // 2)
        upward_pool = draw_mixture(rng, int(simulations), camp_size)
        downward_pool = draw_mixture(rng, int(simulations), camp_size)
        optimum, optimum_se, risk, curvature = simulated_optimum(
            upward_pool,
            downward_pool,
            int(n),
            displacement,
            sensitivity,
        )
        optima.append(optimum)
        standard_errors.append(optimum_se)
        risks.append(risk)
        curvatures.append(curvature)

    optima = np.asarray(optima)
    standard_errors = np.asarray(standard_errors)
    approximation = 0.5 + displacement / NS
    large_pool = np.full_like(optima, 0.5)
    scaled_optima = NS * (optima - 0.5)
    scaled_limit = np.full_like(optima, displacement)
    lower_ci = optima - 1.96 * standard_errors
    upper_ci = optima + 1.96 * standard_errors
    scaled_lower = NS * (lower_ci - 0.5)
    scaled_upper = NS * (upper_ci - 0.5)

    output = Path(__file__).with_name("smooth-finite-pool-policy-validation.pdf")
    page_width, page_height = 7.0 * inch, 3.3 * inch
    pdf = canvas.Canvas(str(output), pagesize=(page_width, page_height))
    pdf.setTitle("Smooth finite-pool policy validation")

    navy = HexColor("#173B63")
    orange = HexColor("#C46A1A")
    gray = HexColor("#6D7480")
    legend_items = [
        ("simulated finite-pool optimum", navy, [], True),
        ("second-order approximation", orange, [5, 2.5], False),
        ("large-pool policy", gray, [1.5, 2.3], False),
    ]
    draw_legend(pdf, legend_items, 49, page_height - 19)

    draw_panel(
        pdf,
        (49, 42, 189, 146),
        NS,
        [
            (optima, navy, [], True),
            (approximation, orange, [5, 2.5], False),
            (large_pool, gray, [1.5, 2.3], False),
        ],
        (0.42, 0.503),
        [0.42, 0.44, 0.46, 0.48, 0.50],
        "upward attention share",
        "(a)",
        intervals=(lower_ci, upper_ci, navy),
    )
    draw_panel(
        pdf,
        (299, 42, 189, 146),
        NS,
        [
            (scaled_optima, navy, [], True),
            (scaled_limit, orange, [5, 2.5], False),
        ],
        (-1.70, -1.00),
        [-1.65, -1.50, -1.35, -1.20, -1.05],
        "scaled displacement n(r_n - 1/2)",
        "(b)",
        intervals=(scaled_lower, scaled_upper, navy),
    )
    pdf.showPage()
    pdf.save()

    print(
        "population:",
        f"delta={displacement:.10f}",
        f"kappa={sensitivity:.10f}",
        f"V={variance:.10f}",
        f"B={bias:.10f}",
        f"Vprime={variance_derivative:.10f}",
    )
    print("n,simulations,optimum,se,second_order,scaled_optimum,risk,curvature")
    for values in zip(
        NS,
        SIMULATIONS,
        optima,
        standard_errors,
        approximation,
        scaled_optima,
        risks,
        curvatures,
    ):
        n, simulations, optimum, se, approx, scaled, risk, curvature = values
        print(
            f"{n},{simulations},{optimum:.10f},{se:.10f},{approx:.10f},"
            f"{scaled:.8f},{risk:.10f},{curvature:.8f}"
        )


if __name__ == "__main__":
    main()


==> anc/replication/source/anc/verify_partial_reallocation.py <==
"""Deterministic numerical checks for partial exposure reallocation.

Uses exact tail means for Beta(1,2) and Beta(2,1), global one-dimensional
grid bracketing plus golden-section refinement, and bisection of the
strictly decreasing game residual. These calculations illustrate the
proved local result; they are not its proof. Requires Python and NumPy.
"""
from pathlib import Path
import csv
import json
import math
import numpy as np


def tail_mean(p, state, side):
    p = np.asarray(p)
    if state == 'L' and side == 'up':
        return 1 - 2 * np.sqrt(p) / 3
    if state == 'H' and side == 'down':
        return 2 * np.sqrt(p) / 3
    t = np.sqrt(1 - p)
    high_up = (2 / 3) * (1 + t + t * t) / (1 + t)
    return high_up if state == 'H' else 1 - high_up


def threshold(p, state, side):
    if state == 'L':
        return 1 - math.sqrt(p if side == 'up' else 1 - p)
    return math.sqrt(1 - p if side == 'up' else p)


def golden_min(fn, lo, hi, tol=2e-13):
    ratio = (math.sqrt(5) - 1) / 2
    c, d = hi - ratio * (hi - lo), lo + ratio * (hi - lo)
    fc, fd = fn(c), fn(d)
    while hi - lo > tol:
        if fc < fd:
            hi, d, fd = d, c, fc
            c = hi - ratio * (hi - lo)
            fc = fn(c)
        else:
            lo, c, fc = c, d, fd
            d = lo + ratio * (hi - lo)
            fd = fn(d)
    x = (lo + hi) / 2
    return float(x), float(fn(x))


def tail_residual(a, tau, state, side, grid_size=257):
    sign = -1 if side == 'up' else 1
    def obj(p):
        return sign * (tau + (1 - tau) * p) * (tail_mean(p, state, side) - a)
    grid = np.linspace(0, 1, grid_size)
    vals = obj(grid)
    indices = np.flatnonzero((vals[1:-1] <= vals[:-2]) & (vals[1:-1] <= vals[2:])) + 1
    candidates = [(0.0, float(vals[0])), (1.0, float(vals[-1]))]
    candidates += [golden_min(obj, float(grid[i-1]), float(grid[i+1])) for i in indices]
    p, val = min(candidates, key=lambda v: v[1])
    return sign * val, p


def outcome(r, tau, state, grid_size=257):
    lo, hi = 0.0, 1.0
    for _ in range(44):
        a = (lo + hi) / 2
        u, pu = tail_residual(a, tau, state, 'up', grid_size)
        d, pd = tail_residual(a, tau, state, 'down', grid_size)
        if r * u + (1-r) * d > 0:
            lo = a
        else:
            hi = a
    a = (lo + hi) / 2
    u, pu = tail_residual(a, tau, state, 'up', grid_size)
    d, pd = tail_residual(a, tau, state, 'down', grid_size)
    return {'action': a, 'up_mass': pu, 'down_mass': pd,
            'up_cutoff': threshold(pu, state, 'up'),
            'down_cutoff': threshold(pd, state, 'down'),
            'residual': r*u + (1-r)*d}


def implementing_share(tau, state, grid_size=257):
    theta = 1/3 if state == 'L' else 2/3
    u, _ = tail_residual(theta, tau, state, 'up', grid_size)
    d, _ = tail_residual(theta, tau, state, 'down', grid_size)
    return -d / (u-d)


def optimal_policy(tau, prior_high=0.8, grid_size=257):
    rlo = implementing_share(tau, 'L', grid_size)
    rhi = implementing_share(tau, 'H', grid_size)
    if tau == 0:
        return {'share': 0.5, 'risk': 0.0}
    def risk(r):
        low = outcome(r, tau, 'L', grid_size)['action']
        high = outcome(r, tau, 'H', grid_size)['action']
        return (1-prior_high)*(low-1/3)**2 + prior_high*(high-2/3)**2
    # Check the whole target interval before refining each candidate minimum.
    grid = np.linspace(min(rlo,rhi), max(rlo,rhi), 17)
    vals = [risk(float(r)) for r in grid]
    candidates = [(float(grid[0]), vals[0]), (float(grid[-1]), vals[-1])]
    for i in range(1,len(grid)-1):
        if vals[i] <= vals[i-1] and vals[i] <= vals[i+1]:
            candidates.append(golden_min(risk,float(grid[i-1]),float(grid[i+1]),tol=1e-9))
    r, loss = min(candidates,key=lambda v:v[1])
    return {'share':r,'risk':loss}


def run():
    base = Path(__file__).resolve().parents[2]
    output = base / 'verification'
    output.mkdir(exist_ok=True)
    rows = []
    for tau in (0, 0.0001, 0.001, 0.01, 0.025, 0.05, 0.1):
        policy = optimal_policy(tau)
        low = outcome(0.5,tau,'L')
        row = {'tau':tau,'r_L':implementing_share(tau,'L'),
               'r_H':implementing_share(tau,'H'),'r_ex_ante':policy['share'],
               'optimal_risk':policy['risk'],
               'low_equal_action':low['action'],
               'low_up_cutoff':low['up_cutoff'],
               'low_down_cutoff':low['down_cutoff']}
        rows.append(row)
        print(row, flush=True)
    checks = {}
    for state in ('L','H'):
        for tau in (0.01,0.05,0.1):
            a=outcome(0.5,tau,state)
            b=outcome(0.5,tau,state,1025)
            assert abs(a['action']-b['action'])<1e-10
            assert a['down_cutoff']<a['action']<a['up_cutoff']
            checks[f'{state}_{tau}']={'grid_action_difference':abs(a['action']-b['action']),
                                      'game_residual':a['residual']}
    small=rows[1]
    checks['local_limits']={
        'r_L_derivative_observed':(small['r_L']-0.5)/small['tau'],
        'r_L_derivative_predicted':-9/80,
        'r_ex_ante_derivative_observed':(small['r_ex_ante']-0.5)/small['tau'],
        'r_ex_ante_derivative_predicted':27/400,
        'risk_coefficient_observed':small['optimal_risk']/small['tau']**2,
        'risk_coefficient_predicted':16*0.8*0.2/2025}
    (output/'partial_reallocation_results.json').write_text(json.dumps({'rows':rows,'checks':checks},indent=2)+'\n')
    with (output/'partial_reallocation_results.csv').open('w',newline='') as f:
        writer=csv.DictWriter(f,fieldnames=list(rows[0]));writer.writeheader();writer.writerows(rows)
    assert abs(checks['local_limits']['r_L_derivative_observed']+9/80)<0.0002
    assert abs(checks['local_limits']['r_ex_ante_derivative_observed']-27/400)<0.0002
    assert abs(checks['local_limits']['risk_coefficient_observed']/(16*0.8*0.2/2025)-1)<0.002


if __name__ == '__main__':
    run()


==> anc/replication/source/anc/verify_reallocation_finite.py <==
"""Exhaustive finite-game checks of the partial-reallocation residual lemma."""
from pathlib import Path
import itertools
import json
import numpy as np


def options(values, weights, tau, a0):
    out=[]
    for flags in itertools.product((False, True),repeat=len(values)):
        mask=np.asarray(flags)
        p=float(weights[mask].sum())
        m=float(np.dot(weights[mask],values[mask])/p) if p else a0
        w=tau+(1-tau)*p
        out.append((w,w*m))
    return np.asarray(out)


def run():
    rng=np.random.default_rng(20260918)
    records=[]
    for trial in range(12):
        x1=rng.uniform(size=3);x2=rng.uniform(size=3)
        w1=rng.dirichlet(np.ones(3));w2=rng.dirichlet(np.ones(3))
        a0=float(rng.uniform(.1,.9));eta=float(rng.uniform(.01,.4));r=float(rng.uniform(.1,.9))
        for tau in (0,.01,.1,.5,1):
            up=options(x1,w1,tau,a0);down=options(x2,w2,tau,a0)
            pay=(eta*a0+r*up[:,1,None]+(1-r)*down[None,:,1])/(eta+r*up[:,0,None]+(1-r)*down[None,:,0])
            lo,hi=0.,1.
            for _ in range(50):
                c=(lo+hi)/2
                residual=eta*(a0-c)+r*np.max(up[:,1]-c*up[:,0])+(1-r)*np.min(down[:,1]-c*down[:,0])
                if residual>0:lo=c
                else:hi=c
            c=(lo+hi)/2
            lower=float(np.max(np.min(pay,axis=1)))
            upper=float(np.min(np.max(pay,axis=0)))
            err=max(abs(lower-c),abs(upper-c))
            assert err<2e-12
            iu=np.flatnonzero(np.isclose(up[:,1]-c*up[:,0],np.max(up[:,1]-c*up[:,0]),rtol=0,atol=1e-12))
            idn=np.flatnonzero(np.isclose(down[:,1]-c*down[:,0],np.min(down[:,1]-c*down[:,0]),rtol=0,atol=1e-12))
            support_err=float(np.max(abs(pay[np.ix_(iu,idn)]-c)))
            assert support_err<1e-11
            records.append({'trial':trial,'tau':tau,'pure_saddle_error':err,'support_pair_error':support_err})
    result={'games_checked':len(records),'max_pure_saddle_error':max(x['pure_saddle_error'] for x in records),
            'max_support_pair_error':max(x['support_pair_error'] for x in records),'records':records}
    path=Path(__file__).resolve().parents[2]/'verification/finite_reallocation_checks.json'
    path.parent.mkdir(exist_ok=True)
    path.write_text(json.dumps(result,indent=2)+'\n')
    print({k:v for k,v in result.items() if k!='records'})


if __name__=='__main__':run()


==> anc/replication/source/anc/verify_revision_numbers.py <==
#!/usr/bin/env python3
"""Reproduce the revised two-state table and finite-pool risk percentages.

The two-state calculation uses standard Python. The finite-pool calculation
imports the original full double-binomial implementation (NumPy, ReportLab).
No simulation is used. Run in this directory with Python 3.
"""
import json
from generate_finite_pool_policy_validation import (
    exact_risk_function, exact_risk_minimum,
)


def two_state_numbers():
    k, p = 1.5, 0.8
    lower, upper = 1 / k, k
    for _ in range(100):
        t = (lower + upper) / 2
        ratio = (k * t - 1) * (k * t + 1) ** 3 / (
            (k - t) * (t + k) ** 3)
        if ratio < p / (1 - p):
            lower = t
        else:
            upper = t
    t = (lower + upper) / 2
    r = t * t / (1 + t * t)
    d_low = k * (k * t - 1) / (t + k)
    d_high = k * (t - k) / (k * t + 1)
    loss = (1 - p) * d_low ** 2 + p * d_high ** 2
    return dict(upward_share=r, action_low=4 + d_low,
                action_high=6 + d_high, optimal_loss=loss,
                equal_exposure_loss=0.09,
                percent_reduction=100 * (1 - loss / 0.09))


def finite_pool_numbers():
    rows = []
    for n in (40, 80, 160, 320):
        r, loss = exact_risk_minimum(n)
        equal_loss = exact_risk_function(n)(0.5)
        rows.append(dict(n=n, upward_share=r, optimal_loss=loss,
                         equal_exposure_loss=equal_loss,
                         percent_reduction=100 * (1 - loss / equal_loss)))
    return rows


if __name__ == '__main__':
    print(json.dumps(dict(two_state=two_state_numbers(),
                          finite_pool=finite_pool_numbers()), indent=2))


==> anc/replication/verification/finite_reallocation_checks.json <==
{
  "games_checked": 60,
  "max_pure_saddle_error": 5.551115123125783e-16,
  "max_support_pair_error": 5.551115123125783e-16,
  "records": [
    {
      "trial": 0,
      "tau": 0,
      "pure_saddle_error": 1.1102230246251565e-16,
      "support_pair_error": 1.1102230246251565e-16
    },
    {
      "trial": 0,
      "tau": 0.01,
      "pure_saddle_error": 0.0,
      "support_pair_error": 0.0
    },
    {
      "trial": 0,
      "tau": 0.1,
      "pure_saddle_error": 3.3306690738754696e-16,
      "support_pair_error": 3.3306690738754696e-16
    },
    {
      "trial": 0,
      "tau": 0.5,
      "pure_saddle_error": 1.1102230246251565e-16,
      "support_pair_error": 1.1102230246251565e-16
    },
    {
      "trial": 0,
      "tau": 1,
      "pure_saddle_error": 4.440892098500626e-16,
      "support_pair_error": 4.440892098500626e-16
    },
    {
      "trial": 1,
      "tau": 0,
      "pure_saddle_error": 1.6653345369377348e-16,
      "support_pair_error": 1.6653345369377348e-16
    },
    {
      "trial": 1,
      "tau": 0.01,
      "pure_saddle_error": 3.3306690738754696e-16,
      "support_pair_error": 3.3306690738754696e-16
    },
    {
      "trial": 1,
      "tau": 0.1,
      "pure_saddle_error": 1.1102230246251565e-16,
      "support_pair_error": 1.1102230246251565e-16
    },
    {
      "trial": 1,
      "tau": 0.5,
      "pure_saddle_error": 1.6653345369377348e-16,
      "support_pair_error": 1.6653345369377348e-16
    },
    {
      "trial": 1,
      "tau": 1,
      "pure_saddle_error": 1.942890293094024e-16,
      "support_pair_error": 1.942890293094024e-16
    },
    {
      "trial": 2,
      "tau": 0,
      "pure_saddle_error": 1.6653345369377348e-16,
      "support_pair_error": 1.6653345369377348e-16
    },
    {
      "trial": 2,
      "tau": 0.01,
      "pure_saddle_error": 1.6653345369377348e-16,
      "support_pair_error": 1.6653345369377348e-16
    },
    {
      "trial": 2,
      "tau": 0.1,
      "pure_saddle_error": 2.7755575615628914e-16,
      "support_pair_error": 2.7755575615628914e-16
    },
    {
      "trial": 2,
      "tau": 0.5,
      "pure_saddle_error": 3.885780586188048e-16,
      "support_pair_error": 3.885780586188048e-16
    },
    {
      "trial": 2,
      "tau": 1,
      "pure_saddle_error": 1.6653345369377348e-16,
      "support_pair_error": 1.6653345369377348e-16
    },
    {
      "trial": 3,
      "tau": 0,
      "pure_saddle_error": 2.220446049250313e-16,
      "support_pair_error": 2.220446049250313e-16
    },
    {
      "trial": 3,
      "tau": 0.01,
      "pure_saddle_error": 4.440892098500626e-16,
      "support_pair_error": 4.440892098500626e-16
    },
    {
      "trial": 3,
      "tau": 0.1,
      "pure_saddle_error": 1.1102230246251565e-16,
      "support_pair_error": 1.1102230246251565e-16
    },
    {
      "trial": 3,
      "tau": 0.5,
      "pure_saddle_error": 4.996003610813204e-16,
      "support_pair_error": 4.996003610813204e-16
    },
    {
      "trial": 3,
      "tau": 1,
      "pure_saddle_error": 3.3306690738754696e-16,
      "support_pair_error": 3.3306690738754696e-16
    },
    {
      "trial": 4,
      "tau": 0,
      "pure_saddle_error": 1.1102230246251565e-16,
      "support_pair_error": 1.1102230246251565e-16
    },
    {
      "trial": 4,
      "tau": 0.01,
      "pure_saddle_error": 1.1102230246251565e-16,
      "support_pair_error": 1.1102230246251565e-16
    },
    {
      "trial": 4,
      "tau": 0.1,
      "pure_saddle_error": 2.7755575615628914e-16,
      "support_pair_error": 2.7755575615628914e-16
    },
    {
      "trial": 4,
      "tau": 0.5,
      "pure_saddle_error": 5.551115123125783e-17,
      "support_pair_error": 5.551115123125783e-17
    },
    {
      "trial": 4,
      "tau": 1,
      "pure_saddle_error": 2.220446049250313e-16,
      "support_pair_error": 2.220446049250313e-16
    },
    {
      "trial": 5,
      "tau": 0,
      "pure_saddle_error": 0.0,
      "support_pair_error": 0.0
    },
    {
      "trial": 5,
      "tau": 0.01,
      "pure_saddle_error": 2.220446049250313e-16,
      "support_pair_error": 2.220446049250313e-16
    },
    {
      "trial": 5,
      "tau": 0.1,
      "pure_saddle_error": 3.3306690738754696e-16,
      "support_pair_error": 3.3306690738754696e-16
    },
    {
      "trial": 5,
      "tau": 0.5,
      "pure_saddle_error": 5.551115123125783e-16,
      "support_pair_error": 5.551115123125783e-16
    },
    {
      "trial": 5,
      "tau": 1,
      "pure_saddle_error": 1.1102230246251565e-16,
      "support_pair_error": 1.1102230246251565e-16
    },
    {
      "trial": 6,
      "tau": 0,
      "pure_saddle_error": 4.440892098500626e-16,
      "support_pair_error": 4.440892098500626e-16
    },
    {
      "trial": 6,
      "tau": 0.01,
      "pure_saddle_error": 4.440892098500626e-16,
      "support_pair_error": 4.440892098500626e-16
    },
    {
      "trial": 6,
      "tau": 0.1,
      "pure_saddle_error": 1.6653345369377348e-16,
      "support_pair_error": 1.6653345369377348e-16
    },
    {
      "trial": 6,
      "tau": 0.5,
      "pure_saddle_error": 1.6653345369377348e-16,
      "support_pair_error": 1.6653345369377348e-16
    },
    {
      "trial": 6,
      "tau": 1,
      "pure_saddle_error": 5.551115123125783e-17,
      "support_pair_error": 5.551115123125783e-17
    },
    {
      "trial": 7,
      "tau": 0,
      "pure_saddle_error": 2.7755575615628914e-16,
      "support_pair_error": 2.7755575615628914e-16
    },
    {
      "trial": 7,
      "tau": 0.01,
      "pure_saddle_error": 2.220446049250313e-16,
      "support_pair_error": 2.220446049250313e-16
    },
    {
      "trial": 7,
      "tau": 0.1,
      "pure_saddle_error": 4.440892098500626e-16,
      "support_pair_error": 4.440892098500626e-16
    },
    {
      "trial": 7,
      "tau": 0.5,
      "pure_saddle_error": 5.551115123125783e-17,
      "support_pair_error": 5.551115123125783e-17
    },
    {
      "trial": 7,
      "tau": 1,
      "pure_saddle_error": 2.220446049250313e-16,
      "support_pair_error": 2.220446049250313e-16
    },
    {
      "trial": 8,
      "tau": 0,
      "pure_saddle_error": 2.220446049250313e-16,
      "support_pair_error": 2.220446049250313e-16
    },
    {
      "trial": 8,
      "tau": 0.01,
      "pure_saddle_error": 3.3306690738754696e-16,
      "support_pair_error": 3.3306690738754696e-16
    },
    {
      "trial": 8,
      "tau": 0.1,
      "pure_saddle_error": 3.3306690738754696e-16,
      "support_pair_error": 3.3306690738754696e-16
    },
    {
      "trial": 8,
      "tau": 0.5,
      "pure_saddle_error": 2.220446049250313e-16,
      "support_pair_error": 2.220446049250313e-16
    },
    {
      "trial": 8,
      "tau": 1,
      "pure_saddle_error": 4.440892098500626e-16,
      "support_pair_error": 4.440892098500626e-16
    },
    {
      "trial": 9,
      "tau": 0,
      "pure_saddle_error": 1.1102230246251565e-16,
      "support_pair_error": 1.1102230246251565e-16
    },
    {
      "trial": 9,
      "tau": 0.01,
      "pure_saddle_error": 2.220446049250313e-16,
      "support_pair_error": 2.220446049250313e-16
    },
    {
      "trial": 9,
      "tau": 0.1,
      "pure_saddle_error": 0.0,
      "support_pair_error": 0.0
    },
    {
      "trial": 9,
      "tau": 0.5,
      "pure_saddle_error": 1.1102230246251565e-16,
      "support_pair_error": 1.1102230246251565e-16
    },
    {
      "trial": 9,
      "tau": 1,
      "pure_saddle_error": 3.3306690738754696e-16,
      "support_pair_error": 3.3306690738754696e-16
    },
    {
      "trial": 10,
      "tau": 0,
      "pure_saddle_error": 4.440892098500626e-16,
      "support_pair_error": 4.440892098500626e-16
    },
    {
      "trial": 10,
      "tau": 0.01,
      "pure_saddle_error": 0.0,
      "support_pair_error": 0.0
    },
    {
      "trial": 10,
      "tau": 0.1,
      "pure_saddle_error": 4.440892098500626e-16,
      "support_pair_error": 4.440892098500626e-16
    },
    {
      "trial": 10,
      "tau": 0.5,
      "pure_saddle_error": 1.1102230246251565e-16,
      "support_pair_error": 1.1102230246251565e-16
    },
    {
      "trial": 10,
      "tau": 1,
      "pure_saddle_error": 4.440892098500626e-16,
      "support_pair_error": 4.440892098500626e-16
    },
    {
      "trial": 11,
      "tau": 0,
      "pure_saddle_error": 4.440892098500626e-16,
      "support_pair_error": 4.440892098500626e-16
    },
    {
      "trial": 11,
      "tau": 0.01,
      "pure_saddle_error": 2.220446049250313e-16,
      "support_pair_error": 2.220446049250313e-16
    },
    {
      "trial": 11,
      "tau": 0.1,
      "pure_saddle_error": 3.3306690738754696e-16,
      "support_pair_error": 3.3306690738754696e-16
    },
    {
      "trial": 11,
      "tau": 0.5,
      "pure_saddle_error": 2.220446049250313e-16,
      "support_pair_error": 2.220446049250313e-16
    },
    {
      "trial": 11,
      "tau": 1,
      "pure_saddle_error": 4.440892098500626e-16,
      "support_pair_error": 4.440892098500626e-16
    }
  ]
}


==> anc/replication/verification/partial_reallocation_results.csv <==
tau,r_L,r_H,r_ex_ante,optimal_risk,low_equal_action,low_up_cutoff,low_down_cutoff
0,0.4999999999999998,0.5000000000000001,0.5,0.0,0.3333333333333428,0.3333333380768566,0.33333332547963124
0.0001,0.4999887486621678,0.5000112513378323,0.5000067508212942,1.264783382388895e-11,0.33333777880343973,0.33338778916421874,0.3333057761182676
0.001,0.499887366030033,0.5001126339699671,0.500067575830522,1.2700729752906389e-09,0.3333778805351528,0.3338787940141065,0.33305763423411217
0.01,0.4988614126791611,0.5011385873208387,0.5006828109233545,1.3246970916684503e-07,0.3337882458941124,0.3388811313349913,0.3305632992768094
0.025,0.49710050131341393,0.502899498686586,0.5017374365551013,8.895314963706511e-07,0.3345119824896585,0.3476131163824533,0.3263538474157657
0.05,0.4940119608456212,0.5059880391543786,0.503582661727815,4.029354864703065e-06,0.3358411512985242,0.3633998238778514,0.3191934210988313
0.1,0.4871547466885894,0.5128452533114105,0.5076544222320531,2.111690928555804e-05,0.33907001178189944,0.4008901179410733,0.30434630709318566


==> anc/replication/verification/partial_reallocation_results.json <==
{
  "rows": [
    {
      "tau": 0,
      "r_L": 0.4999999999999998,
      "r_H": 0.5000000000000001,
      "r_ex_ante": 0.5,
      "optimal_risk": 0.0,
      "low_equal_action": 0.3333333333333428,
      "low_up_cutoff": 0.3333333380768566,
      "low_down_cutoff": 0.33333332547963124
    },
    {
      "tau": 0.0001,
      "r_L": 0.4999887486621678,
      "r_H": 0.5000112513378323,
      "r_ex_ante": 0.5000067508212942,
      "optimal_risk": 1.264783382388895e-11,
      "low_equal_action": 0.33333777880343973,
      "low_up_cutoff": 0.33338778916421874,
      "low_down_cutoff": 0.3333057761182676
    },
    {
      "tau": 0.001,
      "r_L": 0.499887366030033,
      "r_H": 0.5001126339699671,
      "r_ex_ante": 0.500067575830522,
      "optimal_risk": 1.2700729752906389e-09,
      "low_equal_action": 0.3333778805351528,
      "low_up_cutoff": 0.3338787940141065,
      "low_down_cutoff": 0.33305763423411217
    },
    {
      "tau": 0.01,
      "r_L": 0.4988614126791611,
      "r_H": 0.5011385873208387,
      "r_ex_ante": 0.5006828109233545,
      "optimal_risk": 1.3246970916684503e-07,
      "low_equal_action": 0.3337882458941124,
      "low_up_cutoff": 0.3388811313349913,
      "low_down_cutoff": 0.3305632992768094
    },
    {
      "tau": 0.025,
      "r_L": 0.49710050131341393,
      "r_H": 0.502899498686586,
      "r_ex_ante": 0.5017374365551013,
      "optimal_risk": 8.895314963706511e-07,
      "low_equal_action": 0.3345119824896585,
      "low_up_cutoff": 0.3476131163824533,
      "low_down_cutoff": 0.3263538474157657
    },
    {
      "tau": 0.05,
      "r_L": 0.4940119608456212,
      "r_H": 0.5059880391543786,
      "r_ex_ante": 0.503582661727815,
      "optimal_risk": 4.029354864703065e-06,
      "low_equal_action": 0.3358411512985242,
      "low_up_cutoff": 0.3633998238778514,
      "low_down_cutoff": 0.3191934210988313
    },
    {
      "tau": 0.1,
      "r_L": 0.4871547466885894,
      "r_H": 0.5128452533114105,
      "r_ex_ante": 0.5076544222320531,
      "optimal_risk": 2.111690928555804e-05,
      "low_equal_action": 0.33907001178189944,
      "low_up_cutoff": 0.4008901179410733,
      "low_down_cutoff": 0.30434630709318566
    }
  ],
  "checks": {
    "L_0.01": {
      "grid_action_difference": 0.0,
      "game_residual": 1.3863910020006642e-14
    },
    "L_0.05": {
      "grid_action_difference": 0.0,
      "game_residual": 6.682154829462661e-15
    },
    "L_0.1": {
      "grid_action_difference": 0.0,
      "game_residual": 8.153200337090993e-15
    },
    "H_0.01": {
      "grid_action_difference": 0.0,
      "game_residual": -1.3850032232198828e-14
    },
    "H_0.05": {
      "grid_action_difference": 0.0,
      "game_residual": -6.723788192886104e-15
    },
    "H_0.1": {
      "grid_action_difference": 0.0,
      "game_residual": -8.167078124898808e-15
    },
    "local_limits": {
      "r_L_derivative_observed": -0.11251337832196562,
      "r_L_derivative_predicted": -0.1125,
      "r_ex_ante_derivative_observed": 0.06750821294199127,
      "r_ex_ante_derivative_predicted": 0.0675,
      "risk_coefficient_observed": 0.0012647833823888949,
      "risk_coefficient_predicted": 0.0012641975308641978
    }
  }
}


==> anc/replication/verification/partial_stationary_check.json <==
{
  "camp_optimization_pairs_checked": 56,
  "maximum_residual_value_error": 1.249000902703301e-16,
  "method": "All real stationary roots plus endpoints of exact quadratic/quartic derivative polynomials."
}

